Nuclear Transition in the Strong Coupling Limit

Lattice QCD at finite baryon chemical potential has the infamous sign problem which hinders Monte Carlo simulations. This can be remedied by a dual representation that makes the sign problem mild. In the strong coupling limit, the dual formulation with staggered quarks is well established. We have used this formulation to study the quark mass dependence of the baryon mass and the nuclear transition. This allows us to quantify the nuclear interaction. We have also compared our Monte Carlo results with mean field predictions.

==> anc/.ipynb_checkpoints/plot-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/2abcd.dat <==
T mu mq monomer monomer(err) dimer dimer(err) baryon baryon(err) baryon_mass baryon_mass(err)
0.125 0.0 0.01 -0.005377894400000471 0.025840453593289237 0.03986483199997792 0.006762860401288977 3.00148183808 0.0009352666740874849 2.2959924697440965 0.026347086995526237
0.125 0.0 0.02 -0.02608107520000047 0.014415018520442842 0.04451123199999074 0.005506422265118997 3.0012430638080003 0.0008610395165852407 2.324151423455863 0.01501586575047356
0.125 0.0 0.03 -0.04208399359999859 0.026523658436377957 0.04753766400000359 0.011232823252455263 3.002535113216 0.0015935752342810287 2.3475547040053684 0.02787553857056867
0.125 0.0 0.04 -0.06201717759999781 0.024902675359830113 0.024021504000018012 0.012400635193525139 3.001044325888 0.0012777323166754456 2.3526938260977617 0.026631831267053763
0.125 0.0 0.05 -0.04204456960000158 0.025851465199693502 0.027897343999995883 0.013195669392712156 3.000706114048 0.0012449410642462284 2.339512866840631 0.02773792174969521
0.125 0.0 0.06 -0.07337727999999544 0.018024784682134795 0.04645375999996304 0.009454951750982335 3.0006085094399997 0.000943828483359847 2.3889861575363565 0.019417400819332326
0.125 0.0 0.07 -0.07825817600000562 0.01687805630925887 0.012282880000043406 0.010034946681002474 3.00136760064 0.0008952183504445387 2.3725683688141546 0.018539087301891896
0.125 0.0 0.08 -0.09174425599999836 0.019633578365972685 0.023663616000021648 0.013825611753317231 2.999899209728 0.0008356305415832255 2.3977067749210343 0.022294971256154508
0.125 0.0 0.09 -0.12496486400000606 0.01429858014212549 0.028878335999991123 0.012280043528652246 3.0013933824000003 0.0007726033208587167 2.440159122835404 0.017112099456489744
0.125 0.0 0.1 -0.11800780800000155 0.022900175489047568 0.010979840000004515 0.01233781510699572 3.004202681344 0.0007720756574554196 2.425768206186276 0.024777806490495442
0.125 0.0 0.15 -0.18050611199998912 0.029305649639315777 -0.015572480000002997 0.01834909283624995 3.000984756224 0.0012234177029975095 2.485751909331873 0.03256475545846252
0.125 0.0 0.2 -0.24524031999999352 0.024845200023071206 -0.01850931199999195 0.019085533464913644 2.999981686784 0.0008117569070640269 2.567688041061744 0.028960447844442114
0.125 0.0 0.25 -0.3025054719999787 0.03072981279189256 -0.040080896000006305 0.014724659628714469 3.001092122112 0.0007664345566526293 2.629120042917478 0.03284123454577082
0.125 0.0 0.3 -0.35745945600001505 0.019944194633631722 -0.04047872000001007 0.022986036252251374 2.9994594054144 0.0005424788428343712 2.702570008418336 0.027015323453086732
0.125 0.0 0.35 -0.4318387200000302 0.0256676927861746 -0.05596262400001706 0.021131617582829124 2.9995648295936 0.00048500026683726525 2.7847482709971487 0.030729321770512696
0.125 0.0 0.4 -0.4760678399999847 0.031721063571438605 -0.08341196800000716 0.023733342065538024 2.9996068355072 0.0005511234405983167 2.826870846594883 0.037046641946905726
0.125 0.0 0.45 -0.5260241920000226 0.030996361689632948 -0.1287019519999717 0.018501839664010627 3.0007047105535998 0.0004963914652401282 2.8607039544558526 0.03445502588376281
0.125 0.0 0.5 -0.6026275840000039 0.03378064217974037 -0.10967040000002726 0.024652547810053858 3.0000526703104 0.00044827047701533556 2.971873930973416 0.03936518357333433
0.125 0.0 0.55 -0.625180671999999 0.038565343374788154 -0.14587187199998652 0.02216933077377601 3.000507021056 0.00036618172086198727 2.9845080763433036 0.04269777213851572
0.125 0.0 0.6 -0.6786590720000163 0.042131632290985876 -0.12370073600004616 0.02621084726725078 3.0006660506112 0.00038538512125852603 3.0759767293591986 0.04745740982242289
0.125 0.0 0.65 -0.7115980800000443 0.04681120294231854 -0.14127257600000576 0.01619123937258335 2.9999449833984 0.00024108573407619297 3.1130830092832134 0.048747697456521334
0.125 0.0 0.7 -0.7317401600000721 0.042905579175417256 -0.14196582400001034 0.022035421372379172 3.0003275990016003 0.00026989408802383417 3.1523724127779187 0.04678857538295796
0.125 0.0 0.75 -0.7937177599999359 0.03155542283198365 -0.12919142399999828 0.018974433359073287 2.9998733349888003 0.00030474259280200333 3.244275373315527 0.035470723168222765
0.125 0.0 0.8 -0.8595558399999845 0.04895899241374539 -0.1649633279999989 0.03515773874295699 2.99993643791872 0.00022174775025298737 3.298880102698449 0.05755128052543743
0.125 0.0 0.85 -0.8962764800000969 0.0469884801908708 -0.13251071999999908 0.02140274301352985 3.0000015576883197 0.0001356562957657143 3.3830505591685394 0.05052173368786807
0.125 0.0 0.9 -1.004415999999992 0.0511510748107055 -0.1678955520000045 0.026962157465783124 3.00023021897216 0.00019659621579923002 3.4799331456269953 0.05631867464669684
0.125 0.0 0.95 -0.9579417600000397 0.045882557139542306 -0.1594199040000035 0.026795879958581577 2.99998099022848 0.0001669197088971499 3.459936370360944 0.05159737202848498
0.125 0.0 1.0 -1.0886758400000645 0.046230746714036555 -0.1642577920000008 0.02408451038772186 3.00019862735872 0.00012801687671606905 3.6058569254644635 0.050934159186500294
0.125 0.0 1.1 -1.0801049599999715 0.0664195666472218 -0.14451456000000462 0.03508049929629236 3.0000915895296 7.245514636542523e-05 3.6534938674714525 0.07355948784496398
0.125 0.0 1.2 -1.1783731199999465 0.0412690875303683 -0.11405004799999574 0.02313092582219081 3.00002770366976 7.880397040974016e-05 3.81835004030042 0.04637732701324535
0.125 0.0 1.3 -1.2922675199999958 0.04586052693529403 -0.16351231999999527 0.027624135957868792 3.0000326226687997 7.259893330023787e-05 3.9255227777795536 0.05254367220301889
0.125 0.0 1.4 -1.3834905600000411 0.06106887764630404 -0.13696102400001564 0.02623997037649618 2.999922507160064 6.553915252010127e-05 4.080171240218154 0.06588087700923603
0.125 0.0 1.5 -1.5189196800000673 0.07650800527153002 -0.13786470400000894 0.03494999329209795 3.000042260539904 4.4291553839155554e-05 4.2537303352739375 0.08347864332513598
0.125 0.0 1.6 -1.531965439999908 0.061194131819617796 -0.11099596799999745 0.020647472898971255 3.000023440589824 5.107725621325659e-05 4.331664183137257 0.06438234558198731
0.125 0.0 1.7 -1.589048319999847 0.06583406579671905 -0.16488243199999886 0.022438546115139905 3.00005156576 2.5143027579181316e-05 4.375055620980451 0.06942840623368339
0.125 0.0 1.8 -1.621253119999892 0.06538407530847545 -0.15584153600001116 0.02628190087810614 3.00001710473984 2.303945821053114e-05 4.4547345886012595 0.07043175106303863
0.125 0.0 1.9 -1.733273600000075 0.06867968443832276 -0.19620044799999903 0.02595517888141855 3.0000281011899905 2.2059256151715067e-05 4.564634840744392 0.07351099733926572
0.125 0.0 2.0 -1.7541529599998285 0.06706981881475987 -0.1437189119999971 0.027134715546609713 2.9999936221499905 2.761264493929944e-05 4.677264498367332 0.07259143096224613
0.125 0.0 2.1 -1.9819929599998432 0.06681713924661101 -0.060405247999995026 0.02526760015767337 3.0000228983599975 1.1158963524639336e-05 5.030317671070159 0.07177098874886927
0.125 0.0 2.2 -1.8250342399999226 0.06169789255687716 -0.14857984000001068 0.022253321566515792 3.000014659739996 8.451234525524492e-06 4.820637604225961 0.06597864750085647
0.125 0.0 2.3 -1.9357849600000918 0.06267726990530618 -0.12601497600000755 0.022040205981978252 2.99999399350999 8.58690150643636e-06 4.9941009916931645 0.06692177538020731
0.125 0.0 2.4 -2.056043520000003 0.05909586339103452 -0.10517145599999367 0.024057043042772206 3.000004251169997 8.557516824596054e-06 5.175862720010619 0.06453307565789858
0.125 0.0 2.5 -1.9940352000000985 0.04521750388909139 -0.1334179839999905 0.017704010289388335 2.9999978580399924 3.116978677105585e-06 5.122333816539952 0.04917214660037859
0.125 0.0 2.6 -2.1246873600000526 0.04387354251332961 -0.09484390400000109 0.016493220924188902 2.999993124 5.6985994752e-06 5.334528630193652 0.04750754247815352
0.125 0.0 2.7 -2.1070131199999196 0.07300243015648324 -0.10446796799999447 0.024727606723942783 2.999992533039974 1.6586266046088924e-05 5.345541525014536 0.07806571524860989
0.125 0.0 2.8 -2.107074560000001 0.05084284624634551 -0.12216268799998886 0.017502475212237616 3.00000336384 2.28717260288e-06 5.364905318677927 0.0545671135776225
0.125 0.0 2.9 -2.1791641600000276 0.07381934035901062 -0.10031308800000716 0.020445655368260107 2.999996896500004 3.10349999616e-06 5.5010999246937935 0.07744630197860301
0.125 0.0 3.0 -2.2554419200000666 0.07382170854095009 -0.08523673600000592 0.023216634689578245 3.0 0.0 5.634235495628859 0.07857441891307976
0.125 0.0 3.1 -2.218035200000031 0.05310466692417559 -0.11370444800000001 0.014070195883996908 2.999991636 8.364e-06 5.603015088342671 0.055609323047008684
0.125 0.0 3.2 -2.276428800000076 0.07743741217746893 -0.14468300800000122 0.024876356993919192 3.00000551424 5.5125504e-06 5.663869208502962 0.08287055917082077
0.125 0.0 3.3 -2.260746240000117 0.06969576850758104 -0.10182246400000139 0.022337824679794893 3.0 0.0 5.738385392547955 0.07467233228726532
0.125 0.0 3.4 -2.3774412800000846 0.07490374818626239 -0.04639380479999744 0.0229692951158629 3.0 0.0 5.961701469999191 0.07992192808482189
0.125 0.0 3.5 -2.297482240000136 0.04130348542517287 -0.09903605760000289 0.022542107021892115 3.0 0.0 5.857255093719172 0.04971048217923493


==> anc/3_latticesize_444.dat <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err)
0.125 1.0 1.5 2.1271875e-05 7.33573735e-07 3.3255526e-07 1.13517747e-08
0.125 1.1 1.5 0.000220289062 7.88046591e-06 3.4590586e-06 1.23470133e-07
0.125 1.2 1.5 0.00259014219 0.000102887048 4.19965546e-05 1.92073506e-06
0.125 1.21 1.5 0.00342428281 0.000116166383 5.57147556e-05 2.26563204e-06
0.125 1.22 1.5 0.00432659475 9.08433805e-05 6.92850328e-05 1.81365008e-06
0.125 1.23 1.5 0.00516042188 0.000136015396 8.58739475e-05 2.69922735e-06
0.125 1.24 1.5 0.00705531563 0.000174489374 0.000125100584 4.10749869e-06
0.125 1.25 1.5 0.00895196719 0.000256002233 0.000156487545 7.00880534e-06
0.125 1.25 1.6 0.00338409375 9.0105968e-05 5.41117535e-05 1.88085871e-06
0.125 1.25 1.7 0.00136792813 2.27399942e-05 2.15258343e-05 3.97258912e-07
0.125 1.25 1.8 0.000595317187 9.19345165e-06 9.37061247e-06 1.40422613e-07
0.125 1.25 1.9 0.000263292188 3.82824975e-06 4.11824884e-06 5.97932693e-08
0.125 1.26 1.5 0.0118262625 0.000394310248 0.000217457347 1.08458648e-05
0.125 1.26 1.6 0.00451139063 7.04227456e-05 7.21840106e-05 9.95421055e-07
0.125 1.26 1.7 0.00178222031 2.33113199e-05 2.85159888e-05 4.24437026e-07
0.125 1.26 1.8 0.000749173437 9.21760894e-06 1.17991545e-05 1.49558576e-07
0.125 1.26 1.9 0.000334321875 3.4836604e-06 5.23085449e-06 5.26597105e-08
0.125 1.27 1.5 0.0151048797 0.000450416342 0.000270717212 1.33640419e-05
0.125 1.27 1.6 0.00557509531 9.48108878e-05 9.02639687e-05 1.94952703e-06
0.125 1.27 1.7 0.00233159375 4.1408145e-05 3.72761754e-05 7.61708562e-07
0.125 1.27 1.8 0.0009342 1.56807652e-05 1.46542938e-05 2.60020406e-07
0.125 1.27 1.9 0.000416839062 3.84613609e-06 6.53510586e-06 5.96287138e-08
0.125 1.28 1.5 0.0230133044 0.00259282845 0.000434995943 4.78900138e-05
0.125 1.28 1.6 0.00770613125 0.000244027085 0.000127008876 5.60025925e-06
0.125 1.28 1.7 0.00295055483 6.40480174e-05 4.74868637e-05 9.29610118e-07
0.125 1.28 1.8 0.0012458 2.59353462e-05 1.97140697e-05 4.13359857e-07
0.125 1.28 1.9 0.000536117187 7.95311997e-06 8.41176567e-06 1.21738358e-07
0.125 1.29 1.5 0.0272798813 0.00102309849 0.000569798758 3.81526466e-05
0.125 1.29 1.6 0.009279625 0.000191503607 0.000162932239 4.26211437e-06
0.125 1.29 1.7 0.00385041406 9.54449043e-05 6.20652183e-05 2.07246825e-06
0.125 1.29 1.8 0.00158078281 3.65281981e-05 2.49454843e-05 5.91226882e-07
0.125 1.29 1.9 0.000685023156 1.09403112e-05 1.07482361e-05 1.67304936e-07
0.125 1.3 1.5 0.963531084 0.00250932551 0.00148035666 0.000403196411
0.125 1.3 1.6 0.012243 0.000225579656 0.000217289821 4.85852589e-06
0.125 1.3 1.7 0.00467684844 0.000102027925 7.5753642e-05 2.33974644e-06
0.125 1.3 1.8 0.00198566406 2.88004956e-05 3.13893947e-05 4.09959974e-07
0.125 1.3 1.9 0.000851853125 1.03776996e-05 1.33961605e-05 1.61654729e-07
0.125 1.31 1.5 0.976672245 0.000513183724 0.000541145358 3.08267673e-05
0.125 1.31 1.6 0.0156250828 0.000444630596 0.000287629425 9.86330006e-06
0.125 1.31 1.7 0.00614739687 0.000141739774 0.00010068477 3.24178697e-06
0.125 1.31 1.8 0.00254212344 4.58182496e-05 4.0298923e-05 7.16127938e-07
0.125 1.31 1.9 0.00113418281 1.06080794e-05 1.78315124e-05 1.71980317e-07
0.125 1.32 1.5 0.983605487 0.00035467894 0.00032763227 1.43823162e-05
0.125 1.32 1.6 0.0216824096 0.000486910354 0.000423218793 2.35304046e-05
0.125 1.32 1.7 0.00792303594 8.12980198e-05 0.000133950719 1.93937664e-06
0.125 1.32 1.8 0.00317144844 4.92829911e-05 5.0610517e-05 9.71888122e-07
0.125 1.32 1.9 0.00142430156 2.07868149e-05 2.24979528e-05 3.27375433e-07
0.125 1.33 1.5 0.987184727 0.000174111267 0.000256066627 8.61382437e-06
0.125 1.33 1.6 0.0289648819 0.000428667091 0.000609183029 3.05577328e-05
0.125 1.33 1.7 0.0103225125 0.00015933184 0.000175474409 4.43119607e-06
0.125 1.33 1.8 0.004121225 5.80039636e-05 6.59436951e-05 9.83520751e-07
0.125 1.33 1.9 0.00177398594 3.00091796e-05 2.80852225e-05 5.07356164e-07
0.125 1.34 1.5 0.990612941 0.000187472118 0.000167099442 6.0044307e-06
0.125 1.34 1.6 0.0632611713 0.0222299577 0.0187167248 0.0177145283
0.125 1.34 1.7 0.0136945031 0.000254896716 0.000238979341 7.11748487e-06
0.125 1.34 1.8 0.00538687344 6.90671688e-05 8.80835304e-05 1.3813323e-06
0.125 1.34 1.9 0.00226234688 3.67723589e-05 3.58968707e-05 6.98466798e-07
0.125 1.35 1.5 0.993027912 0.000117770087 0.000118188374 3.41623594e-06
0.125 1.35 1.6 0.957218811 0.00173663953 0.00130171514 0.000182390119
0.125 1.35 1.7 0.0168016672 0.000379016064 0.000299675347 9.38600223e-06
0.125 1.35 1.8 0.00682778594 0.00015913577 0.000112382798 3.71840257e-06
0.125 1.35 1.9 0.00297910937 4.23463053e-05 4.77816905e-05 6.88235558e-07
0.125 1.36 1.5 0.99467973 6.74997161e-05 8.77495577e-05 2.166402e-06
0.125 1.36 1.6 0.971699575 0.000480965063 0.000647087242 2.60738006e-05
0.125 1.36 1.7 0.023060825 0.000662655422 0.000426189111 1.458404e-05
0.125 1.36 1.8 0.00894097187 0.000118155598 0.000153137305 2.48641723e-06
0.125 1.36 1.9 0.00378516094 5.56225687e-05 6.04293174e-05 7.75131621e-07
0.125 1.37 1.5 0.995831422 7.48163635e-05 7.04042745e-05 3.26872439e-06
0.125 1.37 1.6 0.979299909 0.000334060029 0.000426803279 2.00298184e-05
0.125 1.37 1.7 0.0321449984 0.000627252405 0.000651930139 2.85819928e-05
0.125 1.37 1.8 0.011704985 0.000226556938 0.000203002799 4.41310457e-06
0.125 1.37 1.9 0.00485556094 0.000109158181 7.868258e-05 1.87746546e-06
0.125 1.38 1.5 0.996786922 6.48665701e-05 5.14559814e-05 1.53401816e-06
0.125 1.38 1.6 0.984597367 0.000270497208 0.000293202203 1.05081953e-05
0.125 1.38 1.7 0.0441583234 0.00145919013 0.00113682867 0.000105450748
0.125 1.38 1.8 0.0144981438 0.000252626427 0.000254485506 7.99609509e-06
0.125 1.38 1.9 0.006383975 7.31433023e-05 0.000104112433 1.79328483e-06
0.125 1.39 1.5 0.997423177 9.93347958e-05 4.45763143e-05 3.87565388e-06
0.125 1.39 1.6 0.988293136 0.000236826795 0.000209434642 6.33067176e-06
0.125 1.39 1.7 0.252613933 0.114683445 0.124466885 0.0642330422
0.125 1.39 1.8 0.0207095022 0.000484030923 0.000390445462 1.44137599e-05
0.125 1.39 1.9 0.00799935937 0.000154997981 0.000132445471 2.81217481e-06
0.125 1.4 1.5 0.998066848 2.71348537e-05 3.06253432e-05 5.69413662e-07
0.125 1.4 1.6 0.991142894 8.90011211e-05 0.000153590989 2.51705527e-06
0.125 1.4 1.7 0.953962806 0.000768000891 0.00116204995 5.83053602e-05
0.125 1.4 1.8 0.0263853469 0.00072523587 0.000512778076 1.63451145e-05
0.125 1.4 1.9 0.0103622984 0.000246495807 0.000174011113 5.57603113e-06
0.125 1.4 2.0 0.00453178438 8.10835057e-05 7.30089284e-05 1.29215957e-06
0.125 1.41 1.6 0.993286642 9.03278368e-05 0.00011314871 2.78903233e-06
0.125 1.41 1.7 0.967993873 0.000685400992 0.000707517726 4.67118031e-05
0.125 1.41 1.8 0.0355206891 0.000770020131 0.000714598288 2.63382528e-05
0.125 1.41 1.9 0.0138870438 0.000283519636 0.000233719698 6.16839512e-06
0.125 1.41 2.0 0.00574971094 8.46745078e-05 9.39987433e-05 1.19715579e-06
0.125 1.42 1.6 0.994831225 5.84471224e-05 8.54865157e-05 1.98763204e-06
0.125 1.42 1.7 0.976853986 0.0003832438 0.000455005195 1.56637297e-05
0.125 1.42 1.8 0.0505739625 0.0011703499 0.00122753448 8.50650425e-05
0.125 1.42 1.9 0.0171640578 0.00033305478 0.000309409576 9.18090557e-06
0.125 1.42 2.0 0.00721043281 9.92269771e-05 0.000117331343 1.81274082e-06
0.125 1.43 1.6 0.995870659 7.27820841e-05 6.86787472e-05 2.19345263e-06
0.125 1.43 1.7 0.98211784 0.00034294083 0.000340837767 1.39806021e-05
0.125 1.43 1.8 0.0731144734 0.00226864096 0.00234013793 0.000211551333
0.125 1.43 1.9 0.023281 0.000436454503 0.000430651315 1.41469013e-05
0.125 1.43 2.0 0.00960489375 0.000178374995 0.000162982471 2.95489787e-06
0.125 1.44 1.6 0.996896605 4.81203039e-05 5.01420002e-05 1.23864271e-06
0.125 1.44 1.7 0.98639128 0.00026657275 0.000245806676 1.07662905e-05
0.125 1.44 1.8 0.93083415 0.00155494893 0.00201957484 0.000157818422
0.125 1.44 1.9 0.0310829734 0.000432639685 0.000599640977 1.49895562e-05
0.125 1.44 2.0 0.0122177313 0.000164461209 0.000208322085 4.03192605e-06
0.125 1.45 1.6 0.997553228 2.48871756e-05 3.86266087e-05 4.96136568e-07
0.125 1.45 1.7 0.990014733 6.44143888e-05 0.000168756979 2.11382724e-06
0.125 1.45 1.8 0.953159597 0.000703438618 0.00109412945 6.62319623e-05
0.125 1.45 1.9 0.0416329141 0.000496674209 0.000879526939 2.5893195e-05
0.125 1.45 2.0 0.0160220094 0.000251047653 0.000273239043 3.8983598e-06
0.125 1.46 1.6 0.998010747 3.43238341e-05 3.24325812e-05 8.50959268e-07
0.125 1.46 1.7 0.99224787 0.000120263989 0.000128655839 3.72168705e-06
0.125 1.46 1.8 0.96568983 0.000438923981 0.000740256657 2.19036479e-05
0.125 1.46 1.9 0.0600612156 0.00132093776 0.00144107946 8.12720691e-05
0.125 1.46 2.0 0.0204821531 0.000429991421 0.000357384004 8.62029779e-06
0.125 1.47 1.6 0.998448888 3.78606655e-05 2.51834108e-05 1.05086209e-06
0.125 1.47 1.7 0.993980013 9.08613223e-05 9.94096137e-05 2.62781635e-06
0.125 1.47 1.8 0.974411725 0.000307472156 0.000494892829 1.59348153e-05
0.125 1.47 1.9 0.0957963906 0.00387287275 0.00398674318 0.000923859125
0.125 1.47 2.0 0.0274072672 0.00054324098 0.000525825688 1.96777218e-05
0.125 1.48 1.6 0.998831391 1.60630631e-05 1.84264934e-05 3.62223679e-07
0.125 1.48 1.7 0.995323261 7.47100577e-05 7.60479017e-05 2.01616261e-06
0.125 1.48 1.8 0.981566633 0.000182159572 0.000327877737 7.13784708e-06
0.125 1.48 1.9 0.889492944 0.00304203184 0.00444830149 0.000361057272
0.125 1.48 2.0 0.0379316187 0.000444628217 0.000773484493 2.36285281e-05
0.125 1.49 1.6 0.999109956 1.40551362e-06 1.38952419e-05 3.26284663e-08
0.125 1.49 1.7 0.996402219 3.30355303e-05 5.7507389e-05 9.58145195e-07
0.125 1.49 1.8 0.98565542 0.000187369744 0.000251045913 6.90060413e-06
0.125 1.49 1.9 0.93454062 0.00123881115 0.00165311196 0.000103622373
0.125 1.49 2.0 0.0517173344 0.00102503377 0.0011302645 3.37041008e-05
0.125 1.5 1.5 0.999825519 6.53833496e-06 2.72536153e-06 1.015266e-07
0.125 1.5 1.6 0.999250672 2.35534767e-05 1.19665558e-05 5.91862721e-07
0.125 1.5 1.7 0.997196147 2.9103816e-05 4.47155236e-05 8.66961326e-07
0.125 1.5 1.8 0.989076402 9.34009027e-05 0.000186142568 3.95128233e-06
0.125 1.5 1.9 0.954273155 0.000563558987 0.00100338713 3.18159701e-05
0.125 1.5 2.0 0.0743145594 0.00190538048 0.00198111368 0.000146505597
0.125 1.51 1.6 0.999432278 1.37546591e-05 9.08031083e-06 4.31454373e-07
0.125 1.51 1.7 0.997778325 3.13704881e-05 3.56272109e-05 8.967093e-07
0.125 1.51 1.8 0.991523617 9.09684286e-05 0.000141435625 2.88959468e-06
0.125 1.51 1.9 0.967229238 0.000564904056 0.000638912388 2.35903447e-05
0.125 1.51 2.0 0.124103742 0.00446809357 0.00516539582 0.000775082987
0.125 1.52 1.6 0.99955442 5.86195738e-06 6.95250491e-06 9.04650768e-08
0.125 1.52 1.7 0.998217419 4.18213868e-05 2.89760697e-05 1.17223147e-06
0.125 1.52 1.8 0.993524292 4.03680551e-05 0.000105232408 1.30500033e-06
0.125 1.52 1.9 0.975456086 0.000232249101 0.000446112359 8.43862131e-06
0.125 1.52 2.0 0.828453948 0.0170276828 0.0144390034 0.00711378338
0.125 1.53 2.0 0.915430566 0.0018406465 0.00238458836 0.000151528612
0.125 1.54 2.0 0.942675381 0.00068222796 0.00125322594 5.84093199e-05
0.125 1.55 2.0 0.959021134 0.000389358325 0.000797113663 2.146643e-05
0.125 1.56 2.0 0.969372056 0.000222184496 0.000567940396 9.10892207e-06
0.125 1.57 2.0 0.976626069 0.00021473373 0.000422681993 9.36361293e-06
0.125 1.58 2.0 0.982399286 0.000119767353 0.000299331003 5.36724026e-06
0.125 1.59 2.0 0.986201578 9.8712144e-05 0.000234697792 4.08855411e-06
0.125 1.6 2.0 0.989349144 7.00407331e-05 0.000177248017 2.90132285e-06
0.125 1.6 2.5 0.0146646266 0.00015359349 0.000243503162 2.977093e-06
0.125 1.61 2.5 0.018688925 0.000136309426 0.000316721041 3.12492493e-06
0.125 1.62 2.5 0.0247780625 0.000314435021 0.000423000745 6.19822085e-06
0.125 1.63 2.5 0.0318174344 0.000325930649 0.000568635503 8.16122017e-06
0.125 1.64 2.5 0.0426121312 0.000331231874 0.000797066443 1.45070423e-05
0.125 1.65 2.5 0.0578087859 0.000486647804 0.00113223141 1.85466449e-05
0.125 1.66 2.5 0.0789109578 0.00112436262 0.00174759305 4.49675119e-05
0.125 1.67 2.5 0.115101159 0.00181721378 0.00293645717 9.87322603e-05
0.125 1.68 2.5 0.17832435 0.00422080073 0.00594980197 0.000406680402
0.125 1.69 2.5 0.350341577 0.00726296091 0.0174233085 0.000455601803
0.125 1.7 2.5 0.637468072 0.00526474417 0.0167362919 0.00109001523
0.125 1.71 2.5 0.790361561 0.0042099324 0.00655709711 0.0005714083
0.125 1.72 2.5 0.862870877 0.00163118031 0.00310288578 0.000108402902
0.125 1.73 2.5 0.901055672 0.000499584193 0.00198516852 3.09838269e-05
0.125 1.74 2.5 0.927048911 0.000475777958 0.00137779533 2.24255337e-05
0.125 1.75 2.5 0.945203059 0.000346607586 0.000982830669 1.55333331e-05
0.125 1.75 3.0 0.0211550063 0.000162717881 0.000347466773 2.92037171e-06
0.125 1.76 2.5 0.958136772 0.0001651038 0.00072973383 6.7462574e-06
0.125 1.76 3.0 0.0273127313 0.000205773229 0.000456918161 4.38666795e-06
0.125 1.77 2.5 0.967866966 0.000214253069 0.00054595096 6.67879025e-06
0.125 1.77 3.0 0.0350176906 0.000283978466 0.000605781339 6.67283069e-06
0.125 1.78 2.5 0.975206362 0.000186874429 0.000415242349 6.33234559e-06
0.125 1.78 3.0 0.0462437437 0.000559990712 0.000810421751 1.13933708e-05
0.125 1.79 2.5 0.980789292 0.000147610031 0.000316212924 5.04593779e-06
0.125 1.79 3.0 0.0617851859 0.000381951279 0.00112318614 1.53581261e-05
0.125 1.8 2.5 0.985155525 0.000107187572 0.000240688475 3.6177808e-06
0.125 1.8 3.0 0.0824597641 0.0006630135 0.00158265089 2.45461181e-05
0.125 1.81 3.0 0.111120738 0.000824914482 0.00230606077 3.04164391e-05
0.125 1.82 3.0 0.154842141 0.00226205516 0.00336980679 8.27915178e-05
0.125 1.83 3.0 0.221263761 0.00237253316 0.00562479633 0.000114461774
0.125 1.84 3.0 0.325365052 0.00279467585 0.00894329569 0.000224043774
0.125 1.85 3.0 0.485684906 0.0025927003 0.0108350113 0.000214544399
0.125 1.86 3.0 0.634724614 0.00221908837 0.0078364772 0.000179214105
0.125 1.87 3.0 0.737831395 0.00144638359 0.00562026166 0.000124626194
0.125 1.88 3.0 0.807862234 0.00110624207 0.00385730327 6.81891834e-05
0.125 1.89 3.0 0.857949716 0.000799162019 0.00266908433 5.36227664e-05
0.125 1.9 3.0 0.893819477 0.00054563341 0.00188886795 2.68323791e-05
0.125 1.9 3.5 0.0413694 0.000343683577 0.000691798975 6.04497297e-06
0.125 1.91 3.0 0.918964916 0.000351763822 0.00138938695 1.50492334e-05
0.125 1.91 3.5 0.0539336563 0.000482498486 0.000909708392 8.28587266e-06
0.125 1.92 3.0 0.937110994 0.000336256302 0.00107146392 1.24418664e-05
0.125 1.92 3.5 0.0703247328 0.000376548602 0.00121932121 8.45156042e-06
0.125 1.93 3.0 0.951755303 0.000188405149 0.00079782709 6.11615154e-06
0.125 1.93 3.5 0.0924450719 0.000661647228 0.00163518251 2.40897915e-05
0.125 1.94 3.0 0.962522198 9.74675978e-05 0.000614099418 2.80482706e-06
0.125 1.94 3.5 0.122770939 0.000861803825 0.00224201285 2.04595256e-05
0.125 1.95 3.0 0.970822036 0.000140010035 0.000474061363 4.94591624e-06
0.125 1.95 3.5 0.162473988 0.00131970156 0.00298506928 3.76967796e-05
0.125 1.96 3.5 0.219342841 0.0018131508 0.00433217271 8.99941817e-05
0.125 1.97 3.5 0.297417412 0.00197191241 0.0057386204 0.000152417935
0.125 1.98 3.5 0.401302664 0.00372032058 0.00692210661 0.000112888021
0.125 1.99 3.5 0.512771163 0.0018136711 0.00728933046 0.000129354418
0.125 2.0 3.5 0.618974259 0.00182242815 0.00619179613 0.000102682008
0.125 2.01 3.5 0.708373691 0.00128948102 0.00496770122 9.26776107e-05
0.125 2.02 3.5 0.775731045 0.000674721038 0.00382081771 4.8361256e-05
0.125 2.03 3.5 0.828081314 0.000501125995 0.00289965589 3.15104952e-05
0.125 2.04 3.5 0.867420633 0.000420034955 0.00220181974 2.05985952e-05
0.125 2.05 3.5 0.897001956 0.00026645216 0.00169136525 1.33200479e-05
0.125 2.06 3.5 0.91973612 0.000222743266 0.00130812055 1.0994858e-05
0.125 2.07 3.5 0.937780945 0.000192396757 0.00100481142 7.15841788e-06
0.125 2.08 3.5 0.951525678 0.000112313076 0.00077564212 4.06652755e-06
0.125 2.09 3.5 0.962007737 0.000160053357 0.00060822011 5.22030107e-06
0.125 2.1 3.5 0.970170148 0.000153067499 0.000474922939 4.69087238e-06


==> anc/3_latticesize_666.dat <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err)
0.125 1.2 1.5 0.00238740417 5.49823996e-05 1.10304031e-05 2.96589974e-07
0.125 1.21 1.5 0.00331592685 6.84999402e-05 1.59037948e-05 4.68114262e-07
0.125 1.22 1.5 0.00390134491 8.26338761e-05 1.87900682e-05 5.87852061e-07
0.125 1.23 1.5 0.00549352407 0.000151704829 2.76412741e-05 9.50752527e-07
0.125 1.24 1.5 0.00687969583 0.000257106493 3.32794478e-05 1.64507012e-06
0.125 1.25 1.5 0.00917500509 0.000273178651 4.995301e-05 4.51601724e-06
0.125 1.25 1.6 0.00329504306 6.50166362e-05 1.57119297e-05 3.38540049e-07
0.125 1.25 1.7 0.0013798412 1.99353095e-05 6.53380488e-06 1.14461667e-07
0.125 1.25 1.8 0.000611510648 1.48006415e-05 2.85659666e-06 7.21140687e-08
0.125 1.25 1.9 0.000265451852 5.19946076e-06 1.23237439e-06 2.51760455e-08
0.125 1.26 1.5 0.0118027935 0.00020462147 6.137666e-05 2.61342774e-06
0.125 1.26 1.6 0.00453437824 0.000149473587 2.2407827e-05 8.84271478e-07
0.125 1.26 1.7 0.00178108194 2.29522026e-05 8.34049507e-06 1.21410277e-07
0.125 1.26 1.8 0.00077814537 1.61865576e-05 3.62239706e-06 8.35548471e-08
0.125 1.26 1.9 0.000344408796 6.02643857e-06 1.60124094e-06 2.85114976e-08
0.125 1.27 1.5 0.0152207597 0.000456220948 8.39787845e-05 6.46519522e-06
0.125 1.27 1.6 0.00568506806 9.85107668e-05 2.80861739e-05 8.21850894e-07
0.125 1.27 1.7 0.0022825412 5.19612248e-05 1.08206835e-05 2.97844563e-07
0.125 1.27 1.8 0.000956800926 1.43242333e-05 4.42017877e-06 6.64355305e-08
0.125 1.27 1.9 0.000417300463 6.22153051e-06 1.93247682e-06 2.87033685e-08
0.125 1.28 1.5 0.0205585685 0.000379361822 0.000124114562 8.78197868e-06
0.125 1.28 1.6 0.00710713287 0.000194547104 3.61197601e-05 1.74695019e-06
0.125 1.28 1.7 0.00293201481 6.32391801e-05 1.38845534e-05 2.8465835e-07
0.125 1.28 1.8 0.00125795556 2.92716503e-05 5.85749462e-06 1.27030134e-07
0.125 1.28 1.9 0.000538881019 8.46630173e-06 2.50510468e-06 3.95982679e-08
0.125 1.29 1.5 0.359328281 0.139096973 0.183309499 0.0373200728
0.125 1.29 1.6 0.00916411389 0.000235849475 4.66952306e-05 1.95642569e-06
0.125 1.29 1.7 0.00371183796 7.77601747e-05 1.7827597e-05 5.05722523e-07
0.125 1.29 1.8 0.00157898472 2.53933872e-05 7.39119419e-06 1.12575049e-07
0.125 1.29 1.9 0.000690914815 1.16941234e-05 3.20776384e-06 5.70439593e-08
0.125 1.3 1.5 0.963789421 0.00306498292 0.00055419635 0.000294207251
0.125 1.3 1.6 0.0124183315 0.000351366379 6.64499393e-05 2.85209992e-06
0.125 1.3 1.7 0.00474644954 8.93506949e-05 2.32800927e-05 7.35216536e-07
0.125 1.3 1.8 0.00196242037 2.60560284e-05 9.18629228e-06 1.19826707e-07
0.125 1.3 1.9 0.000871092129 1.4574532e-05 4.03660314e-06 6.80809594e-08
0.125 1.31 1.5 0.977152763 0.000550329294 0.000154143648 9.59978688e-06
0.125 1.31 1.6 0.0162151954 0.000313037131 8.70193512e-05 5.50730052e-06
0.125 1.31 1.7 0.00602070787 0.000108205305 2.96084156e-05 8.11760222e-07
0.125 1.31 1.8 0.00259092917 3.17564759e-05 1.21996905e-05 1.59398049e-07
0.125 1.31 1.9 0.00112740833 1.7616201e-05 5.25715671e-06 8.00402709e-08
0.125 1.32 1.5 0.983502735 0.000261162251 9.66474999e-05 5.19807007e-06
0.125 1.32 1.6 0.0230241338 0.000766451254 0.000125757417 4.23237038e-06
0.125 1.32 1.7 0.00795017546 0.000181205181 3.97624802e-05 1.57101071e-06
0.125 1.32 1.8 0.00318309769 7.461432e-05 1.52966451e-05 4.02658333e-07
0.125 1.32 1.9 0.00141639491 1.88966806e-05 6.6114534e-06 7.78446986e-08
0.125 1.33 1.5 0.987619255 0.000293151914 6.89337363e-05 3.61977896e-06
0.125 1.33 1.6 0.0302427731 0.000909071235 0.000200977178 1.59272387e-05
0.125 1.33 1.7 0.0103965287 0.000249133517 5.16566748e-05 1.50655758e-06
0.125 1.33 1.8 0.00417291898 7.82163072e-05 1.99003014e-05 4.21395724e-07
0.125 1.33 1.9 0.00182232037 3.01350526e-05 8.53372006e-06 1.54543175e-07
0.125 1.34 1.5 0.990739549 0.000188920231 4.98573538e-05 2.31551477e-06
0.125 1.34 1.6 0.928239801 0.00394691657 0.00125708188 0.000240560074
0.125 1.34 1.7 0.0133800259 0.000265441845 6.87300231e-05 3.08786171e-06
0.125 1.34 1.8 0.00518321667 0.000100136142 2.50428731e-05 6.48096159e-07
0.125 1.34 1.9 0.00223492685 3.06935444e-05 1.05058418e-05 1.35766627e-07
0.125 1.35 1.5 0.992809138 0.00017043124 3.75911154e-05 1.54972915e-06
0.125 1.35 1.6 0.958900586 0.00121188572 0.000321841644 2.07879864e-05
0.125 1.35 1.7 0.0175609565 0.000355370582 9.1899547e-05 3.43518581e-06
0.125 1.35 1.8 0.0068459838 0.000102605651 3.39541992e-05 6.23638358e-07
0.125 1.35 1.9 0.00289451528 3.12651381e-05 1.38018532e-05 1.57536672e-07
0.125 1.36 1.5 0.99470704 8.25268346e-05 2.60080556e-05 7.12618901e-07
0.125 1.36 1.6 0.971269902 0.000442156843 0.000203025628 1.01457594e-05
0.125 1.36 1.7 0.0240011069 0.000637915458 0.000137436452 5.78412067e-06
0.125 1.36 1.8 0.00885808195 8.23106378e-05 4.54055e-05 6.39869213e-07
0.125 1.36 1.9 0.00371729583 5.2637096e-05 1.77976911e-05 2.79197892e-07
0.125 1.37 1.5 0.99591929 5.49922656e-05 1.96401222e-05 4.03491069e-07
0.125 1.37 1.6 0.979129082 0.000422975248 0.000125588069 5.13238073e-06
0.125 1.37 1.7 0.0321437417 0.000558936588 0.000182775197 6.23687626e-06
0.125 1.37 1.8 0.0111450944 0.000195917524 5.39802559e-05 1.51493092e-06
0.125 1.37 1.9 0.0047460875 7.10477729e-05 2.26585512e-05 3.88550071e-07
0.125 1.38 1.5 0.996740478 9.05915407e-05 1.5854713e-05 7.94562779e-07
0.125 1.38 1.6 0.985048698 0.000240374655 7.96867383e-05 2.32983111e-06
0.125 1.38 1.7 0.044060013 0.00106393108 0.000295102118 3.2331268e-05
0.125 1.38 1.8 0.0149963685 0.000219910167 7.61471792e-05 2.87961286e-06
0.125 1.38 1.9 0.0063172713 0.000115699191 3.04817568e-05 5.78084317e-07
0.125 1.39 1.5 0.997507763 7.73011591e-05 1.17771902e-05 5.86309428e-07
0.125 1.39 1.6 0.988448234 0.000206434702 6.14251833e-05 2.1779656e-06
0.125 1.39 1.7 0.923732233 0.00273846317 0.000923563965 0.000102718728
0.125 1.39 1.8 0.0201218343 0.000499827618 0.000109736779 3.14480775e-06
0.125 1.39 1.9 0.00790453426 6.45254845e-05 3.92436772e-05 5.30418475e-07
0.125 1.4 1.5 0.998085184 2.66139236e-05 8.94376026e-06 1.50508565e-07
0.125 1.4 1.6 0.991196761 0.000179605777 4.5133071e-05 1.76882491e-06
0.125 1.4 1.7 0.95441673 0.000948333403 0.000326708914 1.31873719e-05
0.125 1.4 1.8 0.0265750144 0.00037950433 0.000148681448 7.24043896e-06
0.125 1.4 1.9 0.0100690389 0.000139257033 5.05281662e-05 1.44684285e-06
0.125 1.4 2.0 0.00440303519 6.20180099e-05 2.09497322e-05 3.73089273e-07
0.125 1.41 1.6 0.993292596 0.000113209162 3.33838314e-05 9.67706035e-07
0.125 1.41 1.7 0.968988005 0.00049919793 0.000190010737 8.23034692e-06
0.125 1.41 1.8 0.0368748991 0.00051647025 0.00022355059 1.35425383e-05
0.125 1.41 1.9 0.0129848898 0.000203823824 6.47791512e-05 1.10170857e-06
0.125 1.41 2.0 0.00574052083 6.04892811e-05 2.74184441e-05 3.73487799e-07
0.125 1.42 1.6 0.994925923 4.30673084e-05 2.42549879e-05 3.63483076e-07
0.125 1.42 1.7 0.976326234 0.000403766187 0.000138042383 6.54919544e-06
0.125 1.42 1.8 0.049687456 0.000971361651 0.000328164931 1.93054762e-05
0.125 1.42 1.9 0.0174444241 0.000319675584 9.17293296e-05 2.09241184e-06
0.125 1.42 2.0 0.00748217731 0.000123917547 3.67410773e-05 8.82244019e-07
0.125 1.43 1.6 0.996015992 6.79587614e-05 1.92740082e-05 6.17274085e-07
0.125 1.43 1.7 0.978349458 0.000796084986 0.000109360982 5.64404319e-06
0.125 1.43 1.8 0.249602672 0.103606331 0.102805916 0.050758951
0.125 1.43 1.9 0.0231563148 0.00027583445 0.000128832636 7.10078256e-06
0.125 1.43 2.0 0.00926844305 0.00010920434 4.63159196e-05 7.8032697e-07
0.125 1.44 1.6 0.996837787 5.52856852e-05 1.5140014e-05 4.33066883e-07
0.125 1.44 1.7 0.986624259 0.000194562547 7.02790613e-05 1.92842008e-06
0.125 1.44 1.8 0.93037744 0.0014025029 0.000660927244 7.97121711e-05
0.125 1.44 1.9 0.0308951167 0.000664007103 0.000176132523 7.69196711e-06
0.125 1.44 2.0 0.0120096357 0.000214992743 5.90067749e-05 1.16500025e-06
0.125 1.45 1.6 0.997542881 6.09843395e-05 1.17650154e-05 6.13886827e-07
0.125 1.45 1.7 0.98991189 0.000128832625 5.14785383e-05 1.379136e-06
0.125 1.45 1.8 0.952080238 0.000952675855 0.000361339693 2.29695473e-05
0.125 1.45 1.9 0.0421519532 0.00091060723 0.000269576549 1.5897014e-05
0.125 1.45 2.0 0.0158417315 0.000148905454 8.2094316e-05 1.73929173e-06
0.125 1.46 1.6 0.99803606 4.3228688e-05 9.33165086e-06 2.39993832e-07
0.125 1.46 1.7 0.992089947 0.000105961587 3.99793596e-05 1.44494702e-06
0.125 1.46 1.8 0.966779939 0.000470559988 0.000195250356 4.80446186e-06
0.125 1.46 1.9 0.0589622495 0.00095017426 0.000384832872 2.62154006e-05
0.125 1.46 2.0 0.0206118268 0.000452099658 0.000109718785 3.73352632e-06
0.125 1.47 1.6 0.998480632 3.49753771e-05 7.18381472e-06 2.31691271e-07
0.125 1.47 1.7 0.994016737 9.94027184e-05 2.91480267e-05 9.09699199e-07
0.125 1.47 1.8 0.97507381 0.000259243151 0.000142038865 2.79834044e-06
0.125 1.47 1.9 0.0937938917 0.00211918927 0.00102982873 5.70832981e-05
0.125 1.47 2.0 0.0270053338 0.000469167025 0.000154019495 5.63469082e-06
0.125 1.48 1.6 0.998815953 2.52789861e-05 5.61890125e-06 2.07714869e-07
0.125 1.48 1.7 0.995273943 6.81612497e-05 2.28260149e-05 5.21733392e-07
0.125 1.48 1.8 0.981630735 0.000177535913 9.69468182e-05 1.98871194e-06
0.125 1.48 1.9 0.891752936 0.00428512661 0.00153670673 0.000259746238
0.125 1.48 2.0 0.0373970884 0.00065482286 0.000223871813 1.26064371e-05
0.125 1.49 1.6 0.999083991 1.17846437e-05 4.23549241e-06 5.26692399e-08
0.125 1.49 1.7 0.996387988 5.68664138e-05 1.70859466e-05 4.13579352e-07
0.125 1.49 1.8 0.985780173 8.65368755e-05 7.44673623e-05 1.21785667e-06
0.125 1.49 1.9 0.935064137 0.00119492561 0.000517839585 3.80323764e-05
0.125 1.49 2.0 0.0566979912 0.000742516681 0.000364506899 1.2766538e-05
0.125 1.5 1.6 0.999234721 2.69638342e-05 3.62819776e-06 1.9042561e-07
0.125 1.5 1.7 0.997160066 3.00046562e-05 1.3378736e-05 1.86798237e-07
0.125 1.5 1.8 0.989094668 0.000115904521 5.5005113e-05 1.17360605e-06
0.125 1.5 1.9 0.952503319 0.000761398384 0.000292494685 9.70184114e-06
0.125 1.5 2.0 0.0766594944 0.00143051331 0.000633823936 4.42160702e-05
0.125 1.51 1.6 0.999438719 1.17074127e-05 2.64906844e-06 1.07239722e-07
0.125 1.51 1.7 0.997789963 2.95550261e-05 1.02995091e-05 1.65540794e-07
0.125 1.51 1.8 0.991599736 8.12723406e-05 4.12099535e-05 6.59267554e-07
0.125 1.51 1.9 0.966792931 0.000404670499 0.000191720346 4.76699194e-06
0.125 1.51 2.0 0.120395786 0.00457150919 0.00127845159 0.000194589478
0.125 1.52 1.6 0.999532178 2.05496847e-05 2.27025543e-06 1.78353349e-07
0.125 1.52 1.7 0.998245819 2.02355763e-05 8.3660418e-06 2.0072562e-07
0.125 1.52 1.8 0.993560092 4.36399719e-05 3.09068594e-05 4.07718967e-07
0.125 1.52 1.9 0.974907526 0.000247772227 0.000138296604 3.29447025e-06
0.125 1.52 2.0 0.864238542 0.00372100177 0.00175912233 0.000279189905
0.125 1.53 2.0 0.916196055 0.00145565285 0.000736840633 4.8757331e-05
0.125 1.54 2.0 0.942926872 0.000588703003 0.000379625197 1.24516541e-05
0.125 1.55 2.0 0.958768731 0.000461308242 0.000240087371 6.4035181e-06
0.125 1.56 2.0 0.968904569 0.00040619907 0.000172071459 5.47197716e-06
0.125 1.57 2.0 0.9768409 0.000302423501 0.000125509094 4.32040032e-06
0.125 1.58 2.0 0.982648142 6.78942725e-05 8.6201652e-05 9.63244753e-07
0.125 1.59 2.0 0.986321312 0.000147075067 6.87250988e-05 1.76513459e-06
0.125 1.6 2.0 0.989423468 6.39893861e-05 5.17105474e-05 6.93693341e-07
0.125 1.6 2.5 0.0148360518 0.000108977504 7.42779861e-05 9.92327642e-07
0.125 1.61 2.5 0.0190210778 0.000180341863 9.52737931e-05 1.28185645e-06
0.125 1.62 2.5 0.0249852491 0.000238294587 0.000129381028 2.81450894e-06
0.125 1.63 2.5 0.0324769269 0.000239914667 0.000164749569 2.44448763e-06
0.125 1.64 2.5 0.0433831662 0.000342464509 0.000237726536 4.20754789e-06
0.125 1.65 2.5 0.0579685074 0.000516066251 0.000346117045 8.14959154e-06
0.125 1.66 2.5 0.0808340005 0.0012664117 0.000545273203 2.3600143e-05
0.125 1.67 2.5 0.111290668 0.00134881123 0.000853614477 4.64132582e-05
0.125 1.68 2.5 0.175251357 0.00245801515 0.00153051465 4.87194157e-05
0.125 1.69 2.5 0.332518369 0.0109603621 0.00465102405 0.000544511757
0.125 1.7 2.5 0.659638756 0.00694034379 0.00363819908 0.000223205386
0.125 1.71 2.5 0.796298892 0.00177043816 0.00172574586 8.7900357e-05
0.125 1.72 2.5 0.862590929 0.00122214241 0.000925438259 4.19244566e-05
0.125 1.73 2.5 0.902239775 0.000872519713 0.000578171576 1.88619163e-05
0.125 1.74 2.5 0.928361367 0.000394508251 0.000400527603 7.4610371e-06
0.125 1.75 2.5 0.945300984 0.000292716568 0.000288278337 4.73356071e-06
0.125 1.75 3.0 0.0212259079 0.000172209819 0.000104875169 9.27232846e-07
0.125 1.76 2.5 0.958519744 0.000119074971 0.000213010785 2.15482733e-06
0.125 1.76 3.0 0.0273561491 0.000161683507 0.000135351895 1.3595836e-06
0.125 1.77 2.5 0.967964266 0.000172948145 0.000162503047 2.1525418e-06
0.125 1.77 3.0 0.0352160764 0.000304996333 0.00018004191 2.50294472e-06
0.125 1.78 2.5 0.975596693 0.00020430002 0.000118889783 2.24588511e-06
0.125 1.78 3.0 0.0460259648 0.00045607406 0.000242780023 3.12807945e-06
0.125 1.79 2.5 0.980834296 0.000106103599 9.27024104e-05 9.8077675e-07
0.125 1.79 3.0 0.0616240681 0.000684033715 0.000330555707 7.24487317e-06
0.125 1.8 2.5 0.985101662 8.33813753e-05 7.18106832e-05 8.99352414e-07
0.125 1.8 3.0 0.0811069384 0.000681077154 0.000434978729 1.28394409e-05
0.125 1.81 3.0 0.111944601 0.00095595803 0.000653895453 1.63122573e-05
0.125 1.82 3.0 0.155365243 0.00175804476 0.00103247921 4.3396604e-05
0.125 1.83 3.0 0.226217458 0.00222006074 0.00166722142 4.92167641e-05
0.125 1.84 3.0 0.326343139 0.00385585221 0.00243163745 0.000164592251
0.125 1.85 3.0 0.48573331 0.00469347882 0.00344658383 0.000125299908
0.125 1.86 3.0 0.632789139 0.00312013265 0.00245795185 0.000123247984
0.125 1.87 3.0 0.741369258 0.00167478918 0.00148669088 4.91492484e-05
0.125 1.88 3.0 0.81013658 0.00105570365 0.00113565397 3.27137354e-05
0.125 1.89 3.0 0.859204915 0.000453772695 0.000777069905 1.58187665e-05
0.125 1.9 3.0 0.893238852 0.000289643852 0.00056755568 8.98308376e-06
0.125 1.9 3.5 0.0417552551 0.00029713288 0.000203977101 2.08643897e-06
0.125 1.91 3.0 0.918581341 0.000265230057 0.000415383285 4.28809763e-06
0.125 1.91 3.5 0.0536570949 0.000434425801 0.000268152199 1.97476768e-06
0.125 1.92 3.0 0.937275491 0.000238720244 0.000311314593 2.00013762e-06
0.125 1.92 3.5 0.0699239852 0.000580439666 0.000351196649 4.93809934e-06
0.125 1.93 3.0 0.951724252 0.000213441021 0.00023584038 2.24968568e-06
0.125 1.93 3.5 0.0933296093 0.000996141266 0.000502015207 1.06681146e-05
0.125 1.94 3.0 0.962571956 0.000168620549 0.000181441904 1.66909679e-06
0.125 1.94 3.5 0.121157332 0.00118517904 0.000659513227 1.73729978e-05
0.125 1.95 3.0 0.970929964 8.78052997e-05 0.00013869969 8.93713654e-07
0.125 1.95 3.5 0.164809252 0.00108412302 0.000920860623 2.50671432e-05
0.125 1.96 3.5 0.219024774 0.00158557978 0.00128375062 4.80929045e-05
0.125 1.97 3.5 0.296004651 0.00147603831 0.00170556179 8.72040101e-05
0.125 1.98 3.5 0.397635706 0.00251495385 0.00202560275 9.06404459e-05
0.125 1.99 3.5 0.513136894 0.00144453925 0.00218875581 8.26961196e-05
0.125 2.0 3.5 0.622056321 0.00170148919 0.00188986162 5.15551056e-05
0.125 2.01 3.5 0.709914137 0.00125074439 0.00145728917 4.54457435e-05
0.125 2.02 3.5 0.774958078 0.00082180892 0.00119394932 2.02233698e-05
0.125 2.03 3.5 0.826549029 0.000801613886 0.00087392079 1.99310973e-05
0.125 2.04 3.5 0.868025253 0.000530165077 0.000643466507 8.56827771e-06
0.125 2.05 3.5 0.897454649 0.000425712775 0.000495661734 5.83467704e-06
0.125 2.06 3.5 0.920639506 0.000204162708 0.000379210816 2.81907673e-06
0.125 2.07 3.5 0.938000635 0.000199204503 0.000295467715 2.72630996e-06
0.125 2.08 3.5 0.951291248 0.000172565091 0.000233855347 1.92465772e-06
0.125 2.09 3.5 0.962005859 7.50979362e-05 0.000180463367 9.75968293e-07
0.125 2.1 3.5 0.970362456 9.59319583e-05 0.00013917861 7.44879089e-07


==> anc/3_latticesize_888.dat <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err)
0.125 1.0 2.0 2.94726563e-07 8.55544057e-09 5.75550946e-10 1.67047971e-11
0.125 1.1 2.0 3.26972656e-06 6.6369507e-08 6.38998894e-09 1.30241462e-10
0.125 1.2 1.5 0.0025466334 8.57169428e-05 5.14930987e-06 2.17559178e-07
0.125 1.2 2.0 3.5775e-05 3.24686144e-07 6.98436423e-08 6.37648272e-10
0.125 1.21 1.5 0.00311431035 6.65544525e-05 6.7093767e-06 2.61509638e-07
0.125 1.22 1.5 0.00413682227 0.000134985244 8.20136476e-06 3.02869624e-07
0.125 1.23 1.5 0.00505789297 0.000204379866 9.95593178e-06 7.29490549e-07
0.125 1.24 1.5 0.00681457461 0.000221477766 1.56118462e-05 7.0926284e-07
0.125 1.25 1.5 0.00854682481 0.000334564369 1.86509824e-05 1.61190159e-06
0.125 1.26 1.5 0.0123286609 0.000479530736 2.71080152e-05 1.7886141e-06
0.125 1.27 1.5 0.0157390746 0.000673438196 3.36095951e-05 2.88241028e-06
0.125 1.28 1.5 0.0201145853 0.00053379421 4.98303289e-05 6.25291819e-06
0.125 1.29 1.5 0.947148866 0.0031113414 0.000302740352 5.29889664e-05
0.125 1.29 1.6 0.00961460879 0.000186823012 2.25944184e-05 1.5668071e-06
0.125 1.29 1.7 0.00387259316 6.29698361e-05 7.9291773e-06 3.14189236e-07
0.125 1.29 1.8 0.0015666875 3.0488912e-05 3.09361774e-06 7.84290756e-08
0.125 1.29 1.9 0.000689554102 1.30484599e-05 1.35925613e-06 2.68728976e-08
0.125 1.3 1.5 0.966597196 0.000794904997 0.000104499027 8.64972931e-06
0.125 1.3 1.6 0.0124331514 0.000342678761 2.78185612e-05 1.62474304e-06
0.125 1.3 1.7 0.0047836707 0.000129918053 9.44767583e-06 4.74293671e-07
0.125 1.3 1.8 0.00206652988 2.55865086e-05 4.12186617e-06 6.16110162e-08
0.125 1.3 1.9 0.000888326562 1.56913625e-05 1.741859e-06 3.15594741e-08
0.125 1.3 2.0 0.000397573828 7.08579446e-06 7.8141693e-07 1.42447406e-08
0.125 1.31 1.5 0.976658732 0.000364391356 6.65115297e-05 3.96270622e-06
0.125 1.31 1.6 0.0162248648 0.000483905922 3.26395565e-05 1.64568663e-06
0.125 1.31 1.7 0.00601705527 8.02348818e-05 1.19430339e-05 3.06533597e-07
0.125 1.31 1.8 0.00257842402 2.81270972e-05 5.15463886e-06 1.00818171e-07
0.125 1.31 1.9 0.00111430156 1.31302554e-05 2.17594974e-06 3.26327092e-08
0.125 1.32 1.5 0.983955143 0.000252181574 3.87072493e-05 1.21185681e-06
0.125 1.32 1.6 0.02191529 0.000647720435 4.73688773e-05 4.2133941e-06
0.125 1.32 1.7 0.00764619062 0.000183021186 1.56073714e-05 7.29404107e-07
0.125 1.32 1.8 0.00327750898 5.54090845e-05 6.50682621e-06 1.34508449e-07
0.125 1.32 1.9 0.00141669707 1.94208109e-05 2.7763309e-06 3.7648509e-08
0.125 1.33 1.5 0.988220743 0.000208422926 2.59608363e-05 7.52208911e-07
0.125 1.33 1.6 0.0295597225 0.00111575 9.9209537e-05 2.92163264e-05
0.125 1.33 1.7 0.0103292637 0.00012655574 2.22822866e-05 1.03008018e-06
0.125 1.33 1.8 0.00422402871 9.73428367e-05 8.56911138e-06 1.52194524e-07
0.125 1.33 1.9 0.00177015625 2.60453035e-05 3.48017311e-06 5.84387366e-08
0.125 1.34 1.5 0.990719851 0.000150705586 2.0755145e-05 7.50840865e-07
0.125 1.34 1.6 0.928821379 0.00189921806 0.000329217113 3.62268676e-05
0.125 1.34 1.7 0.013039659 0.000319989475 2.72403396e-05 1.63653384e-06
0.125 1.34 1.8 0.00521692324 9.60351035e-05 1.04513025e-05 4.33439191e-07
0.125 1.34 1.9 0.00229503301 2.71281387e-05 4.57898234e-06 9.69278812e-08
0.125 1.35 1.5 0.992958634 8.51625395e-05 1.50439989e-05 2.86686523e-07
0.125 1.35 1.6 0.960105726 0.0006935885 0.000114147299 8.36780726e-06
0.125 1.35 1.7 0.0171623439 0.000381326305 3.77620563e-05 1.57796465e-06
0.125 1.35 1.8 0.00675923613 0.000135505129 1.35194754e-05 4.01984037e-07
0.125 1.35 1.9 0.00287111836 5.48196589e-05 5.58932046e-06 1.22614546e-07
0.125 1.36 1.5 0.994495558 0.000118695135 1.20147049e-05 6.39753033e-07
0.125 1.36 1.6 0.972320333 0.000286396555 7.76707627e-05 4.13055194e-06
0.125 1.36 1.7 0.0231495117 0.000743943912 5.40865052e-05 4.23087459e-06
0.125 1.36 1.8 0.00875534649 0.000139188997 1.85210957e-05 7.6871727e-07
0.125 1.36 1.9 0.00376075312 6.34732179e-05 7.56805281e-06 1.59127226e-07
0.125 1.37 1.5 0.995913122 3.51976533e-05 8.11775113e-06 1.04653867e-07
0.125 1.37 1.6 0.978944326 0.000521676923 5.01544012e-05 2.35341112e-06
0.125 1.37 1.7 0.0311331629 0.00057974877 7.90154882e-05 6.91004074e-06
0.125 1.37 1.8 0.0115031016 0.000188277696 2.40136134e-05 9.2858939e-07
0.125 1.37 1.9 0.00478514082 5.90797166e-05 9.89345606e-06 2.15799544e-07
0.125 1.38 1.5 0.996659399 9.51049156e-05 7.11945769e-06 4.13320431e-07
0.125 1.38 1.6 0.984959719 0.000191726111 3.36202198e-05 7.5317141e-07
0.125 1.38 1.7 0.0741235516 0.0297523406 0.0134619232 0.0133499008
0.125 1.38 1.8 0.0152949281 0.000299309257 3.44925472e-05 2.64693279e-06
0.125 1.38 1.9 0.00610152793 6.69041484e-05 1.25985768e-05 2.16450316e-07
0.125 1.39 1.5 0.997493363 4.03575506e-05 5.05843973e-06 1.44518612e-07
0.125 1.39 1.6 0.989049535 0.000147917123 2.34332704e-05 5.56265419e-07
0.125 1.39 1.7 0.918905444 0.00338786826 0.000504572395 7.3486314e-05
0.125 1.39 1.8 0.0199741879 0.000309931147 4.23784274e-05 1.68673702e-06
0.125 1.39 1.9 0.00798824297 8.5493985e-05 1.59621339e-05 4.14989457e-07
0.125 1.4 1.5 0.997309572 0.000323192258 4.91603752e-06 3.2841313e-07
0.125 1.4 1.6 0.991166646 0.000126270029 1.90815273e-05 4.68684591e-07
0.125 1.4 1.7 0.953972349 0.0012046753 0.000142155405 1.33772566e-05
0.125 1.4 1.8 0.0259292652 0.000452920454 6.04887392e-05 2.01021285e-06
0.125 1.4 1.9 0.0100767598 0.000150806939 2.07665145e-05 7.50252712e-07
0.125 1.4 2.0 0.00438542207 6.19401778e-05 8.8561819e-06 1.75694615e-07
0.125 1.41 1.6 0.993342404 8.52625624e-05 1.35300467e-05 2.61277158e-07
0.125 1.41 1.7 0.96668743 0.000322168771 8.80920655e-05 4.3858532e-06
0.125 1.41 1.8 0.03383296 0.000577064023 8.35905612e-05 7.07315936e-06
0.125 1.41 1.9 0.0138050695 0.000193606811 2.90588531e-05 8.53280896e-07
0.125 1.41 2.0 0.00554562656 9.72436964e-05 1.15738213e-05 3.85570166e-07
0.125 1.42 1.6 0.994839101 6.76201966e-05 1.05239492e-05 2.38405591e-07
0.125 1.42 1.7 0.97662316 0.000389865889 5.46279907e-05 2.22080565e-06
0.125 1.42 1.8 0.0509551527 0.000862659502 0.000151740015 1.27651833e-05
0.125 1.42 1.9 0.0171672779 0.000300425665 3.99719482e-05 2.07442042e-06
0.125 1.42 2.0 0.0072941082 0.000144713584 1.48636888e-05 3.11217655e-07
0.125 1.43 1.6 0.995919144 7.38444866e-05 8.37039103e-06 2.54872675e-07
0.125 1.43 1.7 0.982418788 0.000211959247 4.05213315e-05 9.73626959e-07
0.125 1.43 1.8 0.29133652 0.101810134 0.0953693343 0.032960256
0.125 1.43 1.9 0.0222513338 0.000389770694 5.11859926e-05 2.83375071e-06
0.125 1.43 2.0 0.00973268184 0.000130174996 2.00400873e-05 4.50874372e-07
0.125 1.44 1.6 0.9968067 4.01786502e-05 6.42977299e-06 1.36725337e-07
0.125 1.44 1.7 0.986806336 0.000204364608 2.84363281e-05 8.00933993e-07
0.125 1.44 1.8 0.93014709 0.00160171611 0.000268142395 2.41393848e-05
0.125 1.44 1.9 0.0309089904 0.000476987986 6.45278608e-05 2.50274979e-06
0.125 1.44 2.0 0.0125111945 0.000140578045 2.71111056e-05 4.87942538e-07
0.125 1.45 1.6 0.997552884 2.46003843e-05 4.89067516e-06 9.03786663e-08
0.125 1.45 1.7 0.989733371 0.000130316129 2.19843833e-05 4.48509417e-07
0.125 1.45 1.8 0.954530104 0.000412126267 0.000124391695 4.65604113e-06
0.125 1.45 1.9 0.0427610652 0.000710636432 0.000117754593 8.67775298e-06
0.125 1.45 2.0 0.0159078801 0.000190186411 3.38130149e-05 1.20753372e-06
0.125 1.46 1.6 0.998070493 2.74101391e-05 3.86840768e-06 9.48431059e-08
0.125 1.46 1.7 0.992180947 5.83350805e-05 1.59520733e-05 2.33548194e-07
0.125 1.46 1.8 0.966558599 0.000373436823 8.09573434e-05 1.83034976e-06
0.125 1.46 1.9 0.0585909316 0.00105396643 0.00016585344 1.51535906e-05
0.125 1.46 2.0 0.0206528518 0.000245721679 4.511482e-05 1.06862125e-06
0.125 1.47 1.6 0.998498077 3.03487973e-05 2.95624641e-06 6.83526413e-08
0.125 1.47 1.7 0.99394843 6.02759115e-05 1.24706548e-05 2.68459282e-07
0.125 1.47 1.8 0.974985899 0.000310155977 5.94378521e-05 2.82284752e-06
0.125 1.47 1.9 0.0955093637 0.00357342933 0.00050490736 0.000122916093
0.125 1.47 2.0 0.0282592953 0.000294861096 6.25508947e-05 2.72548424e-06
0.125 1.48 1.6 0.998843817 9.00289715e-06 2.29531129e-06 3.07773729e-08
0.125 1.48 1.7 0.995247287 5.5852634e-05 9.75582718e-06 1.63707973e-07
0.125 1.48 1.8 0.981457747 0.000284146411 4.27092186e-05 1.59089344e-06
0.125 1.48 1.9 0.884479663 0.0039282593 0.000685104265 7.98694207e-05
0.125 1.48 2.0 0.0371269316 0.000622605071 9.52884778e-05 5.75874089e-06
0.125 1.49 1.6 0.999081001 2.16406827e-05 1.79723972e-06 4.10049419e-08
0.125 1.49 1.7 0.996358083 4.79131186e-05 7.31810258e-06 1.4899195e-07
0.125 1.49 1.8 0.9858042 0.000138294604 3.04086765e-05 3.8755952e-07
0.125 1.49 1.9 0.936626694 0.00139122037 0.000199756451 1.61616463e-05
0.125 1.49 2.0 0.0514756129 0.000672061468 0.000132417603 9.24218337e-06
0.125 1.5 1.6 0.999255247 2.37838145e-05 1.48270053e-06 6.26966527e-08
0.125 1.5 1.7 0.997075686 5.25888354e-05 6.06147011e-06 3.33401986e-07
0.125 1.5 1.8 0.989025899 0.000160667851 2.33074059e-05 6.15557891e-07
0.125 1.5 1.9 0.954124394 0.000514021784 0.000125585098 6.061241e-06
0.125 1.5 2.0 0.0748675666 0.00116000579 0.000243824319 2.22129062e-05
0.125 1.5 2.5 0.00127617578 7.92049622e-06 2.50147171e-06 1.64081594e-08
0.125 1.5 3.0 4.92169922e-05 4.77857883e-07 9.61223553e-08 9.3188062e-10
0.125 1.5 3.5 2.63574219e-06 3.80113006e-08 5.14861606e-09 7.41016268e-11
0.125 1.51 1.6 0.999428926 1.16602548e-05 1.11439979e-06 2.22759448e-08
0.125 1.51 1.7 0.997664897 6.81185611e-05 4.82584967e-06 2.56813461e-07
0.125 1.51 1.8 0.991614894 0.000110650666 1.74323021e-05 4.4592505e-07
0.125 1.51 1.9 0.967933507 0.000323567907 7.32959775e-05 6.4564297e-07
0.125 1.51 2.0 0.122511022 0.00379488623 0.000572558437 7.88632162e-05
0.125 1.52 1.6 0.999563402 2.57405927e-06 8.52111268e-07 4.96624204e-09
0.125 1.52 1.7 0.998263703 1.89161631e-05 3.42255401e-06 6.03009106e-08
0.125 1.52 1.8 0.993497287 8.03200225e-05 1.34402581e-05 3.42393561e-07
0.125 1.52 1.9 0.97562243 0.000209445799 5.43150404e-05 7.78372967e-07
0.125 1.52 2.0 0.8690322 0.00292038934 0.000555172548 5.19533734e-05
0.125 1.53 2.0 0.917252481 0.0013409731 0.000281928989 2.12801064e-05
0.125 1.54 2.0 0.941648129 0.000701577959 0.000175726155 8.01282187e-06
0.125 1.55 2.0 0.958694826 0.000464062133 0.000102817892 2.98141853e-06
0.125 1.56 2.0 0.969310663 0.000299287254 6.88987404e-05 1.68455095e-06
0.125 1.57 2.0 0.975687861 0.000190452531 5.71428805e-05 1.0334205e-06
0.125 1.58 2.0 0.981783486 0.000199007581 4.17358407e-05 1.24997496e-06
0.125 1.59 2.0 0.98625289 9.18406643e-05 2.90291542e-05 4.22964185e-07
0.125 1.6 2.0 0.989228037 0.000140327965 2.25713875e-05 5.39385299e-07
0.125 1.6 2.5 0.0149707043 0.000121797018 3.09892393e-05 4.94589569e-07
0.125 1.6 3.0 0.000544110938 5.03467635e-06 1.06351994e-06 1.005324e-08
0.125 1.6 3.5 2.88220703e-05 1.82308745e-07 5.6315357e-08 3.41602324e-10
0.125 1.61 2.5 0.0193480092 0.000136968631 4.14993917e-05 9.33916648e-07
0.125 1.62 2.5 0.0249522826 0.000178760729 5.3429289e-05 1.12318198e-06
0.125 1.63 2.5 0.0325978891 0.000311621692 7.72951985e-05 3.63675807e-06
0.125 1.64 2.5 0.0434964432 0.000370766023 0.000100234839 2.71153737e-06
0.125 1.65 2.5 0.0581191043 0.00068059083 0.000156902002 9.57974276e-06
0.125 1.66 2.5 0.0794393691 0.000948173382 0.000237170847 7.99677501e-06
0.125 1.67 2.5 0.114677271 0.00190634727 0.000341398408 3.13382094e-05
0.125 1.68 2.5 0.176393742 0.00254832837 0.000704370764 8.4395601e-05
0.125 1.69 2.5 0.32276625 0.00934089834 0.00234031202 0.000453941236
0.125 1.7 2.0 0.999077681 1.88807804e-05 1.80658896e-06 3.75196431e-08
0.125 1.7 2.5 0.660612985 0.00471474029 0.00139269152 0.000137164937
0.125 1.7 3.0 0.00602520684 4.54235695e-05 1.18823486e-05 1.28127815e-07
0.125 1.7 3.5 0.000322025977 2.43097584e-06 6.29373183e-07 4.73629998e-09
0.125 1.71 2.5 0.796216212 0.00202697974 0.000723698815 6.65578471e-05
0.125 1.72 2.5 0.863440156 0.00108641151 0.000382770833 1.96267548e-05
0.125 1.73 2.5 0.902981024 0.000851375393 0.000249629581 4.59928355e-06
0.125 1.74 2.5 0.92809485 0.000414103998 0.000171009779 4.10910149e-06
0.125 1.75 2.5 0.945665913 0.000309947849 0.000124059446 3.11331622e-06
0.125 1.76 2.5 0.958678196 0.000290746086 9.01047382e-05 1.60531987e-06
0.125 1.77 2.5 0.967905313 0.000200231875 6.83840324e-05 1.3933002e-06
0.125 1.78 2.5 0.975436817 0.000125705095 5.07895168e-05 7.78640439e-07
0.125 1.79 2.5 0.981044571 7.10108457e-05 3.83673318e-05 3.49242236e-07
0.125 1.8 2.0 0.999918485 1.02970381e-07 1.59265285e-07 2.46584716e-10
0.125 1.8 2.5 0.985122988 7.83707117e-05 2.99877788e-05 2.97554683e-07
0.125 1.8 3.0 0.08128709 0.000591782431 0.000196027393 7.64964958e-06
0.125 1.8 3.5 0.0035700627 2.12220852e-05 7.00937336e-06 3.85082471e-08
0.125 1.81 3.0 0.111089571 0.000971119547 0.000279958819 1.46333257e-05
0.125 1.82 3.0 0.155876197 0.00148016461 0.000434122975 2.35747361e-05
0.125 1.83 3.0 0.224727988 0.00201129842 0.000611133219 2.49209903e-05
0.125 1.84 3.0 0.334244029 0.00355023482 0.00109943373 0.000104055001
0.125 1.85 3.0 0.480690623 0.00300979172 0.00139914101 0.000137378153
0.125 1.86 3.0 0.633730931 0.00248418084 0.00103180561 7.71508819e-05
0.125 1.87 3.0 0.741316769 0.00143725733 0.000633060557 2.91523433e-05
0.125 1.88 3.0 0.810459106 0.00135014315 0.000482998278 2.62131175e-05
0.125 1.89 3.0 0.856676611 0.000714032005 0.000337922619 1.28665289e-05
0.125 1.9 2.0 0.999992605 4.12258089e-08 1.44253078e-08 9.81507249e-11
0.125 1.9 2.5 0.998695254 8.40900464e-06 2.55614127e-06 2.93098492e-08
0.125 1.9 3.0 0.893064641 0.000443401615 0.000244904393 5.46518983e-06
0.125 1.9 3.5 0.0418017166 0.000306289367 8.77926367e-05 1.48332374e-06
0.125 1.91 3.5 0.0539915689 0.000221699181 0.000112281678 2.02916602e-06
0.125 1.92 3.5 0.0708515053 0.000516111009 0.000154633256 5.12828501e-06
0.125 1.93 3.5 0.0921727258 0.000798284016 0.000204194552 6.235098e-06
0.125 1.94 3.5 0.122838249 0.000840904753 0.000270952757 8.13585617e-06
0.125 1.95 3.5 0.163803546 0.00134262991 0.000391107847 1.61501384e-05
0.125 1.96 3.5 0.220143077 0.00131972969 0.000513652915 2.50320707e-05
0.125 1.97 3.5 0.300015348 0.00166243722 0.00078278244 8.07787144e-05
0.125 1.98 3.5 0.400921937 0.00314828195 0.000862261847 4.18359883e-05
0.125 1.99 3.5 0.510153817 0.0021257521 0.000997308938 0.000101548069
0.125 2.0 2.0 0.999999327 1.23017776e-08 1.10954513e-09 9.71125787e-11
0.125 2.0 2.5 0.999880465 1.91404467e-06 2.33330901e-07 3.70403703e-09
0.125 2.0 3.0 0.99141181 3.42558127e-05 1.69551494e-05 1.31210396e-07
0.125 2.0 3.5 0.621424319 0.00106448964 0.000775399761 1.91499166e-05
0.125 2.01 3.5 0.709339553 0.00142201755 0.000578229051 2.97138428e-05
0.125 2.02 3.5 0.775900296 0.00104303735 0.000490185587 1.85035122e-05
0.125 2.03 3.5 0.828291769 0.0007753788 0.000363403998 5.55495222e-06
0.125 2.04 3.5 0.867179593 0.000565339335 0.000276534156 8.44043725e-06
0.125 2.05 3.5 0.897368278 0.00046984625 0.000211641737 2.5677353e-06
0.125 2.06 3.5 0.919603478 0.000323310684 0.00016359192 1.87159179e-06
0.125 2.07 3.5 0.93754905 0.000284502046 0.000126498624 1.02437035e-06
0.125 2.08 3.5 0.951536681 0.00019110449 9.65543994e-05 8.25672073e-07
0.125 2.09 3.5 0.96224775 0.000166567664 7.54558949e-05 6.83872416e-07
0.125 2.1 3.5 0.970286835 8.57695631e-05 5.92242445e-05 5.21490419e-07
0.125 2.2 3.5 0.997333489 1.73953185e-05 5.20258797e-06 3.48003633e-08
0.125 2.3 3.5 0.999759507 2.00507047e-07 4.69653222e-07 4.99215273e-10
0.125 2.4 3.5 0.999978164 5.6765381e-08 4.26832094e-08 1.34696867e-10
0.125 2.5 3.5 0.999998009 1.80260678e-08 3.81603279e-09 4.89500719e-11


==> anc/4a.dat <==
mq muc muc(err)
0.3 0.72 0.01
0.4 0.79 0.01
0.5 0.86 0.01
0.6 0.92 0.01
0.7 0.98 0.01
0.8 1.03 0.01
0.9 1.09 0.01
1.0 1.13 0.01
1.5 1.29 0.01
1.6 1.33 0.01
1.7 1.38 0.01
1.8 1.43 0.01
1.9 1.47 0.01
2.0 1.52 0.01
2.5 1.7 0.01
3.0 1.86 0.01
3.5 1.99 0.01


==> anc/4b.dat <==
mq baryon_mass baryon_mass(err) mu_bc mu_bc(err) difference difference(err)
0.3 2.702570008418336 0.027015323453086732 0.72 0.01 0.20076075984276606 0.04037112459759943
0.4 2.826870846594883 0.037046641946905726 0.79 0.01 0.16161716307103605 0.04767025990638434
0.5 2.971873930973416 0.03936518357333433 0.86 0.01 0.13186088645592733 0.04949361249456652
0.6 3.0759767293591986 0.04745740982242289 0.92 0.01 0.102724031148644 0.05614450771939675
0.7 3.1523724127779187 0.04678857538295796 0.98 0.01 0.0673690747695552 0.05558030934032969
0.8 3.298880102698449 0.05755128052543743 1.03 0.01 0.0633184887585297 0.0649010777269345
0.9 3.4799331456269953 0.05631867464669684 1.09 0.01 0.06032677549877764 0.06381060346024392
1.0 3.6058569254644635 0.050934159186500294 1.13 0.01 0.059862864757635845 0.05911250774612554
1.5 4.2537303352739375 0.08347864332513598 1.29 0.01 0.0902103107223005 0.08870560236763668
2.0 4.677264498367332 0.07259143096224613 1.52 0.01 0.0250711710676753 0.07854626566009708
2.5 5.122333816539952 0.04917214660037859 1.7 0.01 0.004360086113059849 0.05760121527614781
3.0 5.634235495628859 0.07857441891307976 1.86 0.01 0.009626061188059315 0.08410671380768688
3.5 5.857255093719172 0.04971048217923493 1.99 0.01 -0.01924876148927261 0.058061450537271575


==> anc/5a_blue_line.dat <==
0.0 1.6666666666666667
0.01 1.6666566665766651
0.02 1.6666266652265715
0.03 1.6665766593755855
0.04 1.6665066436206015
0.05 1.6664166103935476
0.06 1.6663065499576573
0.07 1.666176450402668
0.08 1.666026297639239
0.09 1.6658560753909686
0.1 1.665665765187666
0.11 1.6654553463554072
0.12 1.6652247960064388
0.13 1.6649740890277804
0.14 1.6647031980686908
0.15 1.6644120935269806
0.16 1.6641007435341584
0.17 1.6637691139393909
0.18 1.6634171682922574
0.19 1.6630448678242817
0.2 1.6626521714292177
0.21 1.6622390356420633
0.22 1.6618054146167804
0.23 1.6613512601026943
0.24 1.6608765214195413
0.25 1.660381145431136
0.26 1.659865076517626
0.27 1.6593282565462997
0.28 1.658770624840925
0.29 1.658192118149496
0.3 1.6575926706105548
0.31 1.6569722137177738
0.32 1.6563306762829537
0.33 1.6556679843973094
0.34 1.6549840613910098
0.35 1.6542788277909124
0.36 1.6535522012764425
0.37 1.6528040966335558
0.38 1.6520344257067205
0.39 1.6512430973488565
0.4 1.6504300173691604
0.41 1.6495950884787434
0.42 1.6487382102340093
0.43 1.647859278977687
0.44 1.6469581877774353
0.45 1.6460348263619324
0.46 1.6450890810543524
0.47 1.6441208347031298
0.48 1.6431299666099146
0.49 1.6421163524545972
0.5 1.641079864217296
0.51 1.6400203700971818
0.52 1.6389377344279845
0.53 1.6378318175902098
0.54 1.636702475919505
0.55 1.635549561611593
0.56 1.634372922623178
0.57 1.6331724025688341
0.58 1.6319478406136674
0.59 1.6306990713615654
0.6 1.6294259247388374
0.61 1.6281282258730323
0.62 1.6268057949667163
0.63 1.625458447165974
0.64 1.624085992423387
0.65 1.622688235355227
0.66 1.621264975092585
0.67 1.6198160051261423
0.68 1.618341113144274
0.69 1.61684008086415
0.7 1.6153126838554852
0.71 1.6137586913565654
0.72 1.612177866082153
0.73 1.610569964022854
0.74 1.6089347342354907
0.75 1.6072719186240196
0.76 1.6055812517104706
0.77 1.6038624603953795
0.78 1.6021152637070626
0.79 1.6003393725394357
0.8 1.5985344893777802
0.81 1.5967003080088251
0.82 1.594836513222298
0.83 1.5929427804927732
0.84 1.5910187756485794
0.85 1.5890641545238398
0.86 1.5870785625931731
0.87 1.585061634588003
0.88 1.5830129940933502
0.89 1.580932253123896
0.9 1.578819011678025
0.91 1.5766728572684376
0.92 1.5744933644278418
0.93 1.5722800941880926
0.94 1.5700325935310393
0.95 1.567750394809193
0.96 1.5654330151341793
0.97 1.5630799557307733
0.98 1.5606907012541396
0.99 1.5582647190676928
1.0 1.555801458478785
1.01 1.5533003499291818
1.02 1.5507608041370078
1.03 1.5481822111869878
1.04 1.5455639395629654
1.05 1.5429053351239084
1.06 1.5402057200104209
1.07 1.537464391484534
1.08 1.5346806206927148
1.09 1.5318536513474625
1.1 1.5289826983206218
1.11 1.5260669461410807
1.12 1.5231055473888035
1.13 1.5200976209763168
1.14 1.5170422503078635
1.15 1.5139384813054126
1.16 1.510785320290061
1.17 1.5075817317029288
1.18 1.504326635657109
1.19 1.5010189052959069
1.2 1.497657363945988
1.21 1.4942407820417662
1.22 1.4907678737992198
1.23 1.487237293613578
1.24 1.4836476321523193
1.25 1.4799974121113428
1.26 1.476285083598113
1.27 1.4725090191008512
1.28 1.4686675079974598
1.29 1.464758750551577
1.3 1.4607808513359237
1.31 1.4567318120146455
1.32 1.4526095234065284
1.33 1.4484117567394095
1.34 1.4441361539926223
1.35 1.4397802172083345
1.36 1.4353412966337968
1.37 1.4308165775347261
1.38 1.4262030654900413
1.39 1.4214975699546744
1.4 1.4166966858264811
1.41 1.411796772717795
1.42 1.4067939315699207
1.43 1.4016839781819042
1.44 1.396462413140306
1.45 1.3911243875325887
1.46 1.3856646636974355
1.47 1.3800775701037125
1.48 1.3743569492469447
1.49 1.3684960971908624
1.5 1.3624876930627312
1.51 1.3563237163693256
1.52 1.3499953494658201
1.53 1.3434928617789785
1.54 1.3368054714190412
1.55 1.3299211785445648
1.56 1.3228265630799747
1.57 1.3155065369938619
1.58 1.30794403799158
1.59 1.3001196467280647
1.6 1.2920111028019128
1.61 1.2835926847344559
1.62 1.2748344040436355
1.63 1.2657009403264834
1.64 1.25615020765208
1.65 1.2461313830004388
1.66 1.2355821271439147
1.67 1.2244245523909905
1.68 1.2125591680717593
1.69 1.1998554052410295
1.7 1.186136010954536
1.71 1.171149627915147
1.72 1.1545183438076627
1.73 1.1356248843271657
1.74 1.1133237098920772
1.7348701202052397 0.8663229875244616


==> anc/5a_mq_0.1.dat <==
1.86 0.01
1.86 0.06
1.86 0.11
1.86 0.16
1.86 0.21
1.86 0.26
1.87 0.31
1.87 0.36
1.88 0.41
1.89 0.46
1.91 0.51
1.93 0.56
1.95 0.61


==> anc/5a_mq_0.4.dat <==
2.43 0.01
2.43 0.06
2.43 0.11
2.43 0.16
2.43 0.21
2.44 0.26
2.45 0.31
2.46 0.36
2.48 0.41
2.51 0.46


==> anc/5a_mq_0.6.dat <==
2.78 0.01
2.78 0.06
2.78 0.11
2.78 0.16
2.79 0.21
2.8 0.26
2.81 0.31
2.83 0.36
2.85 0.41


==> anc/5a_mq_0.8.dat <==
3.11 0.01
3.11 0.06
3.11 0.11
3.11 0.16
3.12 0.21
3.13 0.26
3.15 0.31


==> anc/5a_mq_0.dat <==
1.65 0.01
1.65 0.06
1.65 0.11
1.65 0.16
1.65 0.21
1.65 0.26
1.66 0.31
1.66 0.36
1.66 0.41
1.67 0.46
1.67 0.51
1.67 0.56
1.68 0.61
1.69 0.66
1.7 0.71
1.71 0.76
1.72 0.81


==> anc/5a_mq_1.0.dat <==
3.42 0.01
3.42 0.06
3.42 0.11
3.42 0.16
3.44 0.21
3.45 0.26


==> anc/5a_mq_2.0.dat <==
4.8 0.01
4.77 0.06
4.74 0.11
4.71 0.16


==> anc/5a_mq_2.5.dat <==
5.2 0.01
5.27 0.06
5.22 0.11


==> anc/5a_red_line.dat <==
1.73000000000000 0.860000000000000
1.73000000000000 0.900000000000000
1.77000000000000 0.810000000000000
1.86000000000000 0.720000000000000
1.97000000000000 0.670000000000000
2.18000000000000 0.610000000000000
2.54000000000000 0.530000000000000
2.70000000000000 0.490000000000000
2.88000000000000 0.460000000000000
3.03000000000000 0.430000000000000
3.17000000000000 0.400000000000000
3.33000000000000 0.370000000000000
3.47000000000000 0.340000000000000
4.17000000000000 0.240000000000000
4.73000000000000 0.180000000000000
5.23000000000000 0.130000000000000
5.67000000000000 0.100000000000000
6.06000000000000 0.0800000000000000

